Lunar-G2R: Geometry-to-Reflectance Learning for High-Fidelity Lunar BRDF Estimation

We address the problem of estimating realistic, spatially varying reflectance for complex planetary surfaces such as the lunar regolith, which is critical for high-fidelity rendering and vision-based navigation. Existing lunar rendering pipelines rely on simplified or spatially uniform BRDF models whose parameters are difficult to estimate and fail to capture local reflectance variations, limiting photometric realism. We propose Lunar-G2R, a geometry-to-reflectance learning framework that predicts spatially varying BRDF parameters directly from a lunar digital elevation model (DEM), without requiring multi-view imagery, controlled illumination, or dedicated reflectance-capture hardware at inference time. The method leverages a U-Net trained with differentiable rendering to minimize photometric discrepancies between real orbital images and physically based renderings under known viewing and illumination geometry. Experiments on a geographically held-out region of the Tycho crater show that our approach reduces photometric error by 38 % compared to a state-of-the-art baseline, while achieving higher PSNR and SSIM and improved perceptual similarity, capturing fine-scale reflectance variations absent from spatially uniform models. To our knowledge, this is the first method to infer a spatially varying reflectance model directly from terrain geometry.

==> image/compare_training.py <==
import pandas as pd
import matplotlib.pyplot as plt
import numpy as np

# Chargement des fichiers history
history_2p = pd.read_csv('out_ds_v5_crop128_gsd5.0_f1.0_polynomial_2p_sz83697_e20_b64_rot0.0_regul0.0/history.csv', sep=';')
history_4p = pd.read_csv('out_ds_v5_crop128_gsd5.0_f1.0_polynomial_4p_halfvec_sz83697_e20_b64_rot0.0_regul0.0/history.csv', sep=';')

# Load additional history files
history_3p = pd.read_csv('out_ds_v5_crop128_gsd5.0_f1.0_polynomial_3p_cst_sz83697_e20_b64_rot0.0_regul0.0/history.csv', sep=';')
history_4p_cos2i = pd.read_csv('out_ds_v5_crop128_gsd5.0_f1.0_polynomial_4p_cos2i_sz83697_e20_b64_rot0.0_regul0.0/history.csv', sep=';')
history_4p_cos2g = pd.read_csv('out_ds_v5_crop128_gsd5.0_f1.0_polynomial_4p_cos2g_sz83697_e20_b64_rot0.0_regul0.0/history.csv', sep=';')
history_4p_cos2g_cos2i = pd.read_csv('out_ds_v5_crop128_gsd5.0_f1.0_polynomial_4p_cos2g_cos2i_sz83697_e20_b64_rot0.0_regul0.0/history.csv', sep=';')

# Nettoyage des noms de colonnes (enlever les espaces)
history_2p.columns = history_2p.columns.str.strip()
history_4p.columns = history_4p.columns.str.strip()
history_3p.columns = history_3p.columns.str.strip()
history_4p_cos2i.columns = history_4p_cos2i.columns.str.strip()
history_4p_cos2g.columns = history_4p_cos2g.columns.str.strip()
history_4p_cos2g_cos2i.columns = history_4p_cos2g_cos2i.columns.str.strip()

# Création de la figure avec deux sous-graphiques
fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(16, 6))

# Graphique 1: Training MSE
ax1.plot(history_2p['epochs'], history_2p['mse'], 'b-', label='M1', linewidth=2, marker='o', markersize=4)
ax1.plot(history_3p['epochs'], history_3p['mse'], 'g-', label='M2', linewidth=2, marker='^', markersize=4)
ax1.plot(history_4p_cos2g_cos2i['epochs'], history_4p_cos2g_cos2i['mse'], 'y-', label='M3', linewidth=2, marker='v', markersize=4)
ax1.plot(history_4p_cos2i['epochs'], history_4p_cos2i['mse'], 'm-', label='M4', linewidth=2, marker='d', markersize=4)
ax1.plot(history_4p_cos2g['epochs'], history_4p_cos2g['mse'], 'c-', label='M5', linewidth=2, marker='x', markersize=4)
ax1.plot(history_4p['epochs'], history_4p['mse'], 'r-', label='M6', linewidth=2, marker='s', markersize=4)
ax1.set_xlabel('Epochs', fontsize=12)
ax1.set_ylabel('MSE', fontsize=12)
ax1.set_title('Training MSE', fontsize=14, fontweight='bold')
ax1.legend(fontsize=10)
ax1.grid(True, alpha=0.3)
ax1.set_ylim(0, 22)

# Graphique 2: Validation MSE
ax2.plot(history_2p['epochs'], history_2p['val_mse'], 'b--', label='M1', linewidth=2, marker='o', markersize=4)
ax2.plot(history_3p['epochs'], history_3p['val_mse'], 'g--', label='M2', linewidth=2, marker='^', markersize=4)
ax2.plot(history_4p_cos2g_cos2i['epochs'], history_4p_cos2g_cos2i['val_mse'], 'y--', label='M3', linewidth=2, marker='v', markersize=4)
ax2.plot(history_4p_cos2i['epochs'], history_4p_cos2i['val_mse'], 'm--', label='M4', linewidth=2, marker='d', markersize=4)
ax2.plot(history_4p_cos2g['epochs'], history_4p_cos2g['val_mse'], 'c--', label='M5', linewidth=2, marker='x', markersize=4)
ax2.plot(history_4p['epochs'], history_4p['val_mse'], 'r--', label='M6', linewidth=2, marker='s', markersize=4)
ax2.set_xlabel('Epochs', fontsize=12)
ax2.set_ylabel('MSE', fontsize=12)
ax2.set_title('Validation MSE', fontsize=14, fontweight='bold')
ax2.legend(fontsize=10)
ax2.grid(True, alpha=0.3)
ax2.set_ylim(0, 20)

# Sauvegarder la figure
plt.tight_layout()
plt.savefig('training_comparison.png', dpi=300, bbox_inches='tight')
print("Figure sauvegardée: training_comparison.png")

# Afficher la figure
plt.show()

# Réorganiser les courbes dans l'ordre des modèles (M1, M2, M4, M5, M6)
ax1.clear()
ax2.clear()

# Graphique 1: Training MSE
ax1.plot(history_2p['epochs'], history_2p['mse'], 'b-', label='M1', linewidth=2, marker='o', markersize=4)
ax1.plot(history_3p['epochs'], history_3p['mse'], 'g-', label='M2', linewidth=2, marker='^', markersize=4)
ax1.plot(history_4p_cos2g_cos2i['epochs'], history_4p_cos2g_cos2i['mse'], 'y-', label='M3', linewidth=2, marker='v', markersize=4)
ax1.plot(history_4p_cos2i['epochs'], history_4p_cos2i['mse'], 'm-', label='M4', linewidth=2, marker='d', markersize=4)
ax1.plot(history_4p_cos2g['epochs'], history_4p_cos2g['mse'], 'c-', label='M5', linewidth=2, marker='x', markersize=4)
ax1.plot(history_4p['epochs'], history_4p['mse'], 'r-', label='M6', linewidth=2, marker='s', markersize=4)
ax1.set_xlabel('Epochs', fontsize=12)
ax1.set_ylabel('MSE', fontsize=12)
ax1.set_title('Training MSE', fontsize=14, fontweight='bold')
ax1.legend(fontsize=10)
ax1.grid(True, alpha=0.3)
ax1.set_ylim(0, 30)

# Graphique 2: Validation MSE
ax2.plot(history_2p['epochs'], history_2p['val_mse'], 'b--', label='M1', linewidth=2, marker='o', markersize=4)
ax2.plot(history_3p['epochs'], history_3p['val_mse'], 'g--', label='M2', linewidth=2, marker='^', markersize=4)
ax2.plot(history_4p_cos2g_cos2i['epochs'], history_4p_cos2g_cos2i['val_mse'], 'y--', label='M3', linewidth=2, marker='v', markersize=4)
ax2.plot(history_4p_cos2i['epochs'], history_4p_cos2i['val_mse'], 'm--', label='M4', linewidth=2, marker='d', markersize=4)
ax2.plot(history_4p_cos2g['epochs'], history_4p_cos2g['val_mse'], 'c--', label='M5', linewidth=2, marker='x', markersize=4)
ax2.plot(history_4p['epochs'], history_4p['val_mse'], 'r--', label='M6', linewidth=2, marker='s', markersize=4)
ax2.set_xlabel('Epochs', fontsize=12)
ax2.set_ylabel('MSE', fontsize=12)
ax2.set_title('Validation MSE', fontsize=14, fontweight='bold')
ax2.legend(fontsize=10)
ax2.grid(True, alpha=0.3)
ax2.set_ylim(0, 20)

# Ajuster les statistiques finales pour afficher jusqu'à l'epoch 25
print("\n=== Statistiques finales (Epoch 25) ===")
print(f"\nPolynomial 2p:")
print(f"  Train MSE: {history_2p['mse'].iloc[-1]:.2f}")
print(f"  Val MSE: {history_2p['val_mse'].iloc[-1]:.2f}")

print(f"\nPolynomial 3p CST:")
print(f"  Train MSE: {history_3p['mse'].iloc[-1]:.2f}")
print(f"  Val MSE: {history_3p['val_mse'].iloc[-1]:.2f}")

print(f"\nPolynomial 4p COS2G COS2I:")
print(f"  Train MSE: {history_4p_cos2g_cos2i['mse'].iloc[-1]:.2f}")
print(f"  Val MSE: {history_4p_cos2g_cos2i['val_mse'].iloc[-1]:.2f}")

print(f"\nPolynomial 4p COS2I:")
print(f"  Train MSE: {history_4p_cos2i['mse'].iloc[-1]:.2f}")
print(f"  Val MSE: {history_4p_cos2i['val_mse'].iloc[-1]:.2f}")

print(f"\nPolynomial 4p COS2G:")
print(f"  Train MSE: {history_4p_cos2g['mse'].iloc[-1]:.2f}")
print(f"  Val MSE: {history_4p_cos2g['val_mse'].iloc[-1]:.2f}")

print(f"\nPolynomial 4p halfvec:")
print(f"  Train MSE: {history_4p['mse'].iloc[-1]:.2f}")
print(f"  Val MSE: {history_4p['val_mse'].iloc[-1]:.2f}")

